DynFrs: An Efficient Framework for Machine Unlearning in Random Forest

Random Forests are widely recognized for establishing efficacy in classification and regression tasks, standing out in various domains such as medical diagnosis, finance, and personalized recommendations. These domains, however, are inherently sensitive to privacy concerns, as personal and confidential data are involved. With increasing demand for the right to be forgotten, particularly under regulations such as GDPR and CCPA, the ability to perform machine unlearning has become crucial for Random Forests. However, insufficient attention was paid to this topic, and existing approaches face difficulties in being applied to real-world scenarios. Addressing this gap, we propose the DynFrs framework designed to enable efficient machine unlearning in Random Forests while preserving predictive accuracy. Dynfrs leverages subsampling method Occ(q) and a lazy tag strategy Lzy, and is still adaptable to any Random Forest variant. In essence, Occ(q) ensures that each sample in the training set occurs only in a proportion of trees so that the impact of deleting samples is limited, and Lzy delays the reconstruction of a tree node until necessary, thereby avoiding unnecessary modifications on tree structures. In experiments, applying Dynfrs on Extremely Randomized Trees yields substantial improvements, achieving orders of magnitude faster unlearning performance and better predictive accuracy than existing machine unlearning methods for Random Forests.

==> src/plotter/plot_1.py <==
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import rcParams
import numpy as np
import os

from matplotlib.ticker import LogLocator


rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = r'''\usepackage{textcomp}
\usepackage{amsmath}
\usepackage{mathptmx}'''
rcParams['font.family'] = 'serif'
rcParams['font.serif'] = ['Minion 3']
rcParams['font.sans-serif'] = ['Minion 3']
rcParams["mathtext.default"] = 'it'

datasets = ['Purchase', 'Vaccine', 'Adult', 'Bank', 'Heart',
			 'Diabetes', 'NoShow', 'Synthetic', 'Higgs']

# datasets = ['Surgical', 'Vaccine', 'Adult', 'Bank Marketing', 'Flight Delays',
#             'Diabetes', 'No Show', 'Olympics', 'Census', 'Credit Card', 
#             'CTR', 'Synthetic', 'Twitter', 'Higgs']

unlearning_boosting = np.array([
	[88.2,		4871.4,		1995.2], # Purchase
	[218.6,		21365.0,	11027.2], # Vaccine
	[467.8,		22993.0,	10260.2], # Adult
	[233.0,		30257.6,	10734.4], # Bank
	[891.0,		19729.8,	9293.4], # Heart
	[345.4,		30066.0,	13428.2], # Diabetes
	[222.6,		45212.2,	20361.4], # NoShow
	[271.2,		141798.8,	54685.2], # Synthetic
	[11708.2,	1498263.8,	712768.25]  # Higgs
])

error_bars = np.array([
	[
		[82., 178, 445, 200, 782, 298, 163, 69, 569],
		# [2.8, 3.3, 2.1, 3.8, 2.4, 3.4, 2.9, 7.3, 5.5],
		[4465, 21365, 21546, 26470, 19550, 28856, 36777, 139596, 1445738],
		[1807, 10456, 10152, 9702, 8419, 12763, 19185, 51790, 667996],
	], [
		[97, 255, 494, 265, 993, 399, 275, 921, 23236],
		# [3.8, 6.6, 3.8, 4.1, 2.6, 5.7, 3.2, 8.1, 6.4],
		[5225, 21365, 24013, 32950, 19903, 30733, 49367, 145542, 1517137],
		[2091, 11435, 10375, 11769, 10105, 13988, 21476, 57682, 746387],
	]
])



error_bars[0] = np.transpose(unlearning_boosting) - error_bars[0]
error_bars[1] = error_bars[1] - np.transpose(unlearning_boosting)

fig, axs = plt.subplots(1, 1, figsize=(5.45, 1.5))
plt.xticks()

x = np.arange(len(datasets)) / 1.5
width = 0.12

colors = ['#E0E0E0', '#B0BEC5', '#78909C']
hatches = ['', '', '', '']

# 设置标签列表
# labels = ['DaRE', 'Random Forest', 'OnlineBoosting', 'DYNFRS(q=0.1)', 'DYNFRS(q=0.2)']
labels = ['DaRE', r'$\text{D{\scriptsize YN}F{\scriptsize RS}}(q=0.1)$', r'$\text{D{\scriptsize YN}F{\scriptsize RS}}(q=0.2)$']

# 设置固定的纵轴范围和刻度
yticks = [1e2, 1e3, 1e4, 1e5, 1e6]
ylim = (5e1, 2.5e6)

if not isinstance(axs, np.ndarray):
	axs = [axs]

offset = width

n_bars = error_bars.shape[1]

for i in range(n_bars):
	axs[0].bar(x - offset + i * width, unlearning_boosting[:, i], width, yerr=error_bars[:, i], capsize=2.25, color=colors[i], hatch=hatches[i], edgecolor='black', label=labels[i], linewidth = 0.6, error_kw={'elinewidth': 0.6, 'capthick': 0.6})

axs[0].grid(True, which='major', axis='y', linestyle='--', linewidth=0.4)
axs[0].set_yscale('log')
axs[0].set_ylabel('Speedup v.s. Naïve', fontsize = 9)
axs[0].set_title('Sequential Unlearning Boost', loc='left', fontsize = 10, pad = 4)
axs[0].set_yticks(yticks)
axs[0].tick_params(axis = 'y', pad = 0.4, labelsize = 9)

axs[0].set_ylim(ylim)
axs[0].yaxis.set_minor_locator(LogLocator(base=10.0, subs='auto', numticks=100))
axs[0].set_xticks(x)
axs[0].set_xticklabels(datasets)
axs[0].tick_params(axis = 'x', pad = 0.4, labelsize = 9)

plt.tight_layout(pad=0.2, h_pad=0.2, w_pad=0.2)

handles, labels = axs[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper left', bbox_to_anchor=(.065, .929), ncol=1, bbox_transform=plt.gcf().transFigure,
		   handlelength = 0.685, handletextpad = 0.3, frameon = False, labelspacing = 0.125, fontsize = 8.5)

save_dir = r'/Users/shurongwang/Research/Paper/ICLR 2025/src/'
os.makedirs(save_dir, exist_ok=True)

# save as pdf
pdf_path = os.path.join(save_dir, 'unl_boost.pdf')
plt.savefig(pdf_path, format='pdf')

plt.show()


==> src/plotter/plot_2.py <==
# import matplotlib.pyplot as plt
# from matplotlib import font_manager
# from matplotlib import rcParams
# import numpy as np
# import os

# from matplotlib.ticker import LogLocator

# rcParams['text.usetex'] = True
# rcParams['text.latex.preamble'] = r'''\usepackage{textcomp}
# \usepackage{amsmath}
# \usepackage{mathptmx}'''
# rcParams['font.family'] = 'serif'
# rcParams['font.serif'] = ['Minion 3']
# rcParams['font.sans-serif'] = ['Minion 3']
# rcParams["mathtext.default"] = 'it'

# acc_list = np.array([
#     [0.85652, 0.854247, 0.855599, 0.854616, 0.853449],
#     [0.858117, 0.859407, 0.857257, 0.858485, 0.859837],
#     [0.860512, 0.860205, 0.860144, 0.860021, 0.859161],
#     [0.861249, 0.859775, 0.860758, 0.861249, 0.860697],
#     [0.860574, 0.862109, 0.861679, 0.862416, 0.861188],
#     [0.863092, 0.864013, 0.863215, 0.863153, 0.862662],
#     [0.864092, 0.86389, 0.862908, 0.864198, 0.863276],
#     [0.864812, 0.864935, 0.86432, 0.865283, 0.865426],
#     [0.86518, 0.865426, 0.86475, 0.86561, 0.864505],
#     [0.864873, 0.865365, 0.86389, 0.865057, 0.863829],
#     [0.864689, 0.865242, 0.866286, 0.866286, 0.864627],
#     [0.86475, 0.86389, 0.864689, 0.865856, 0.865057],
#     [0.86389, 0.864136, 0.864873, 0.863706, 0.865242],
#     [0.863829, 0.864075, 0.86432, 0.864259, 0.865057],
#     [0.863215, 0.863338, 0.86389, 0.863583, 0.862171]
# ])

# acc = []
# std = []
# for i in range(len(acc_list)):
#     acc.append(np.mean(acc_list[i]))
#     std.append(np.std(acc_list[i]))

# p = np.array([.01, .02, .04, .05, .07, .10, .15, .20, .25, .30, .40, .50, .60, .75, 1.00])
# p_str = np.array(['.01', '.02', '.04', '.05', '.07', '.10', '.15', '.20', '.25', '.30', '.40', '.50', '.60', '.75', '1.00'])

# # # 绘制主线
# # plt.plot(p, acc, 'k-', label='DynFrs')

# # 绘制带误差条的主线
# plt.errorbar(p, acc, lw = 1, yerr=std, fmt='-', color = '#455A64', label='DynFrs', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = '#78909C')

# # 设置 x 轴刻度
# plt.xticks(p, rotation = 45)

# # 设置标签和标题
# plt.xlabel(r'$q$')
# plt.ylabel(r'Accuracy (\%)')
# plt.title(r'Predictive Accuracy on Adult with different $q$')
# grid_color = '#CDCDCD'
# plt.grid(True, which='major', axis='x', linestyle='--', linewidth=0.4, color = grid_color)
# plt.grid(True, which='major', axis='y', linestyle='--', linewidth=0.4, color = grid_color)
# plt.xlim((0, 1.01))
# # 设置图例
# plt.legend()

# # 调整布局
# plt.tight_layout()

# # 保存图表为PNG图像
# save_dir = 'images'
# os.makedirs(save_dir, exist_ok=True)

# png_path = os.path.join(save_dir, 'Adult: prediction_degradation.png')
# plt.savefig(png_path, format='png', dpi=300)  # 300 DPI用于高质量位图图像

# # 显示图表
# plt.show()

# print(f"图表已保存为PNG格式到 {png_path}")

import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import rcParams
import numpy as np
import os
import matplotlib.gridspec as gridspec
from matplotlib.lines import Line2D



# 设置字体和LaTeX
rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = r'''\usepackage{textcomp}
\usepackage{amsmath}
\usepackage{mathptmx}'''
rcParams['font.family'] = 'serif'
rcParams['font.serif'] = ['Minion 3']
rcParams['font.sans-serif'] = ['Minion 3']
rcParams["mathtext.default"] = 'it'

# 示例数据 - acc_p_diabetes.py
acc_list_diabetes = np.array([
    [0.636140, 0.636042, 0.634716, 0.635428, 0.635895],
    [0.638499, 0.639088, 0.638204, 0.639776, 0.642331],
    [0.641152, 0.641741, 0.642134, 0.642282, 0.642429],
    [0.643854, 0.640955, 0.642969, 0.644492, 0.64292],
    [0.641741, 0.645279, 0.645868, 0.644443, 0.645377],
    [0.646016, 0.643608, 0.646556, 0.645868, 0.644443],
    [0.646409, 0.646409, 0.647391, 0.645622, 0.647195],
    [0.648177, 0.645819, 0.64803, 0.646345, 0.647963],
    [0.645819, 0.64857, 0.645966, 0.647833, 0.646212],
    [0.647588, 0.646949, 0.64631, 0.644935, 0.647981],
    [0.64577, 0.644984, 0.64405, 0.6469, 0.644935],
    [0.645819, 0.644394, 0.648423, 0.646114, 0.647833],
    [0.644836, 0.648472, 0.64464, 0.645362, 0.645573],
    [0.643952, 0.645328, 0.644247, 0.645328, 0.64518],
    [0.645377, 0.643461, 0.643608, 0.643264, 0.643117],
])

acc_diabetes = []
std_diabetes = []
for i in range(len(acc_list_diabetes)):
    acc_diabetes.append(np.mean(acc_list_diabetes[i]))
    std_diabetes.append(round(np.std(acc_list_diabetes[i]), 3))
p_diabetes = np.array([2.5/250, 5 / 250, 10 / 250, 13 / 250, 18 / 250, 25 / 250, 38 / 250, 50 / 250, 63 / 250, 75 / 250, 100 / 250, 125 / 250, 150 / 250, 188 / 250, 1])

# 示例数据 - acc_p_adult.py
acc_list_adult = np.array([
    [0.85652, 0.854247, 0.855599, 0.854616, 0.853449],
    [0.858117, 0.859407, 0.857257, 0.858485, 0.859837],
    [0.860512, 0.860205, 0.860144, 0.860021, 0.859161],
    [0.861249, 0.859775, 0.860758, 0.861249, 0.860697],
    [0.860574, 0.862109, 0.861679, 0.862416, 0.861188],
    [0.863092, 0.864013, 0.863215, 0.863153, 0.862662],
    [0.864092, 0.86389, 0.862908, 0.864198, 0.863276],
    [0.864812, 0.864935, 0.86432, 0.865283, 0.865826],
    [0.86518, 0.865426, 0.86475, 0.86561, 0.864505],
    [0.864873, 0.865365, 0.86389, 0.865057, 0.863829],
    [0.864689, 0.865242, 0.866286, 0.866286, 0.864627],
    [0.86475, 0.86389, 0.864689, 0.865856, 0.865057],
    [0.86389, 0.864136, 0.864873, 0.863706, 0.865242],
    [0.863829, 0.864075, 0.86432, 0.864259, 0.865057],
    [0.863215, 0.863338, 0.86389, 0.863583, 0.862171]
])

acc_adult = []
std_adult = []
for i in range(len(acc_list_adult)):
    acc_adult.append(np.mean(acc_list_adult[i]))
    std_adult.append(round(np.std(acc_list_adult[i]), 4))

p_adult = np.array([0.01, 0.02, 0.04, 0.05, 0.07, 0.10, 0.15, 0.20, 0.25, 0.30, 0.40, 0.50, 0.60, 0.75, 1.00])

fig, (ax2, ax1) = plt.subplots(2, 1, figsize=(2.65, 2), sharex=True)
plt.subplots_adjust(wspace=0, hspace=0)

# ax1.errorbar(p_diabetes, acc_diabetes, yerr=std_diabetes, fmt='k-', label='DynFrs', capsize=5, elinewidth=2, markeredgewidth=2)
ax1.errorbar(p_diabetes, acc_diabetes, lw = 1, yerr=std_diabetes, fmt='-', color = '#455A64', label='Diabetes', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = '#78909C')
ax1.set_xlabel(r'$q$', labelpad = 0)
ax1.set_ylabel('Accuracy', fontsize = 9)
handle = Line2D([0], [0], color='none', marker='o', markersize=0, linestyle='None')
# ax1.set_title(r'Predictive Accuracy on Diabetes')
# ax1.legend(loc='lower right')
ax1.set_xticks([.01, .1, .2, .3, .5, .75, 1])
ax1.set_yticks([.636, .639, .642, .645, .648])
ax1.set_yticklabels(['.636', '.639', '.642', '.645', '.648'])
ax1.tick_params(axis='x', rotation=45, pad = 0, labelsize = 9)
ax1.tick_params(axis='y', rotation=20, pad = 0, labelsize = 9)
grid_color = '#CDCDCD'
ax1.grid(True, which='major', axis='x', linestyle='--', linewidth=0.4, color = grid_color)
ax1.grid(True, which='major', axis='y', linestyle='--', linewidth=0.4, color = grid_color)
ax1.set_xlim((0, 1.02))

offset = 0.1  # Adjust this value as needed
for tick in ax1.get_yticklabels():
    tick.set_y(tick.get_position()[1] + offset)

# 绘制 acc_p_adult.py 对应的图
# ax2.errorbar(p_adult, acc_adult, yerr=std_adult, fmt='k-', label='DynFrs', capsize=5, elinewidth=2, markeredgewidth=2)
ax2.errorbar(p_adult, acc_adult, lw = 1, yerr=std_adult, fmt='-', color = '#455A64', label='Adult', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = '#78909C')
# ax2.set_xlabel(r'$q$', labelpad = 0)
ax2.set_ylabel('Accuracy', fontsize = 9)
ax2.set_title(r'Effect of $q$ on Predictive Accuracy', loc = 'left', fontsize = 10, pad = 4)
handle = Line2D([0], [0], color='none', marker='o', markersize=0, linestyle='None')

# handles, labels = ax2.get_legend_handles_labels()
ax2.set_xticks([.01, .1, .2, .3, .5, .75, 1])
ax2.set_yticks([.854, .857, .860, .863, .866])
ax2.set_yticklabels(['.854', '.857', '.860', '.863', '.866'])
ax2.tick_params(axis='x', rotation=45, pad = 0, labelsize = 9)
ax2.tick_params(axis='y', rotation=20, pad = 0, labelsize = 9)
grid_color = '#CDCDCD'
ax2.grid(True, which='major', axis='x', linestyle='--', linewidth=0.4, color = grid_color)
ax2.grid(True, which='major', axis='y', linestyle='--', linewidth=0.4, color = grid_color)
ax2.set_xlim((0, 1.02))

ax1.legend([handle], [r'\textbf{Diabetes}'], loc='lower right', handlelength=0, handletextpad=0.3, frameon = False, labelspacing = 0.125, borderpad = -0.25, fontsize = 8.5)
ax2.legend([handle], [r'\textbf{Adult}'   ], loc='lower right', handlelength=0, handletextpad=0.3, frameon = False, labelspacing = 0.125, borderpad = -0.25, fontsize = 8.5)

plt.tight_layout(pad=0, h_pad=0, w_pad=0)

save_dir = r'/Users/shurongwang/Research/Paper/ICLR 2025/src/'
os.makedirs(save_dir, exist_ok=True)

pdf_path = os.path.join(save_dir, 'try_q.pdf')
plt.savefig(pdf_path, format='pdf', bbox_inches='tight', pad_inches = 0)

plt.show()

# print(f"图表已保存为PNG格式到 {png_path}")


==> src/plotter/plot_3.py <==
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import rcParams
import numpy as np
import os

from matplotlib.ticker import LogLocator


rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = r'''\usepackage{textcomp}
\usepackage{amsmath}
\usepackage{mathptmx}
\usepackage{relsize}'''
rcParams['font.family'] = 'serif'
rcParams['font.serif'] = ['Minion 3']
rcParams['font.sans-serif'] = ['Minion 3']
rcParams["mathtext.default"] = 'it'

datasets = ['Adult', 'Diabetes', 'Synthetic', 'Higgs']

# datasets = ['Surgical', 'Vaccine', 'Adult', 'Bank Marketing', 'Flight Delays',
#             'Diabetes', 'No Show', 'Olympics', 'Census', 'Credit Card', 
#             'CTR', 'Synthetic', 'Twitter', 'Higgs']

unl_1 = np.array([
    [10.6, 249.4, 1.1], # Adult
    [292.6, 753.4, 7.3], # Diabetes
    [2265.4, 5224.8, 2.5], # Synthetic
    [174.4, 73831.6, 1.6]  # Higgs
])
unl_1_min = np.array([
    [5, 201, 0.123], # Adult
    [166, 613, 2.099], # Diabetes
    [9, 4943, 0.543], # Synthetic
    [63, 67573, 0.458]  # Higgs
])

unl_1_max = np.array([
    [20, 370, 4.007], # Adult
    [625, 1013, 17.702], # Diabetes
    [9119, 5510, 9.833], # Synthetic
    [437, 79674, 5.178]  # Higgs
])

unl_100 = np.array([
    [954, 632.4, 32.2], # Adult
    [23833.4, 2070.6, 578.6], # Diabetes
    [1073356.0, 7609.4, 889.3], # Synthetic
    [165121.8, 145385.8, 641.7]  # Higgs
])
unl_100_min = np.array([
    [788, 611, 26], # Adult
    [4237, 1923, 528], # Diabetes
    [481819, 7382, 540], # Synthetic
    [49131, 135728, 372]  # Higgs
])
unl_100_max = np.array([
    [1248, 660, 37], # Adult
    [34425, 2186, 662], # Diabetes
    [1624388, 7823, 1223], # Synthetic
    [453311, 152570, 1252]  # Higgs
])

unl_o1p = np.array([
    [437.7, 490.6, 18.8], # Adult
    [23757.3, 2124.6, 570.2], # Diabetes
    [10790375.6, 13070.0, 5684.2], # Synthetic
    [1e9, 188311.6, 39216.8]  # Higgs
])
unl_o1p_min = np.array([
    [223, 410, 9], # Adult
    [19815, 2026, 491], # Diabetes
    [4132526, 12377, 5367], # Synthetic
    [1e9, 179589, 38166]  # Higgs
])
unl_o1p_max = np.array([
    [940, 562, 34], # Adult
    [26618, 2297, 660], # Diabetes
    [18627709, 14034, 5971], # Synthetic
    [1e9, 201214, 40268]  # Higgs
])

unl_1op = np.array([
    [3388.5, 779.8, 85.9], # Adult
    [257886.1, 3507.5, 2502.8], # Diabetes
    [1e9, 44152.0, 27365.9], # Synthetic
    [1e9, 455981.0, 201812.6]  # Higgs
])
unl_1op_min = np.array([
    [2669, 778, 72], # Adult
    [235508, 3395, 2344], # Diabetes
    [1e9, 42732, 26279], # Synthetic
    [1e9, 451456, 188008]  # Higgs
])
unl_1op_max = np.array([
    [4483, 822, 96], # Adult
    [293963, 3579, 2617], # Diabetes
    [1e9, 46288, 28839], # Synthetic
    [1e9, 464300, 215362]  # Higgs
])

# error_bars = np.array([
#     [
#         [82., 178, 445, 200, 782, 298, 163, 69, 569],
#         # [2.8, 3.3, 2.1, 3.8, 2.4, 3.4, 2.9, 7.3, 5.5],
#         [1627, 4167, 4980, 7409, 4129, 3832, 7571, 29672, 231106],
#         [666, 1669, 2032, 2877, 2043, 1714, 3074, 10957, 59360],
#     ], [
#         [97, 255, 494, 265, 993, 399, 275, 921, 23236],
#         # [3.8, 6.6, 3.8, 4.1, 2.6, 5.7, 3.2, 8.1, 6.4],
#         [1887, 4549, 5647, 7726, 4966, 4448, 8248, 35148, 291896],
#         [846, 1826, 2583, 3120, 2321, 1999, 3392, 14510, 117259],
#     ]
# ])

# error_bars[0] = np.transpose(unlearning_boosting) - error_bars[0]
# error_bars[1] = error_bars[1] - np.transpose(unlearning_boosting)

fig, ax = plt.subplots(2, 2, figsize=(2.625, 2.3), sharex=False, sharey=False)
# fig.set_facecolor('lightgray')

x = np.arange(len(datasets)) / 1.5
width = 0.14
linewidth = 0.4
capsize = 1.6

colors = ['#E0E0E0', '#C9BBB6', '#90A4AE']
hatches = ['', '', '', '', '']

# 设置标签列表
# labels = ['DaRE', 'Random Forest', 'OnlineBoosting', 'DYNFRS(q=0.1)', 'DYNFRS(q=0.2)']
labels = ['DaRE', 'OnlineBoosting', r'$\text{D{\scriptsize YN}F{\scriptsize{RS}}}$']

if not isinstance(ax, np.ndarray):
    ax = [ax]

offset = width * 1
n_bars = 3

ylim = (1, 2e6)

def make_err(a, b, c):
    b = a - b
    c = c - a
    return np.stack((np.transpose(b), np.transpose(c)))

err_1 = make_err(unl_1, unl_1_min, unl_1_max)
for i in range(n_bars):
    ax[0][0].bar(x - offset + i * width, unl_1[:, i], width, capsize=capsize, color=colors[i], hatch=hatches[i], yerr = err_1[:, i], edgecolor='black', label=labels[i], linewidth = linewidth,
                 error_kw={'elinewidth': 0.5, 'capthick': 0.5})
ax[0][0].set_yscale('log')
# ax[0][0].set_ylabel('Unlearning time (ms)')
ax[0][0].set_title('1 Instance', loc='left', fontsize = 10, pad = 4)
ax[0][0].set_yticks([1e1, 1e2, 1e3, 1e4, 1e5, 1e6], left = False, right = True)
ax[0][0].set_ylim(ylim)
ax[0][0].tick_params(which='minor', width=.3, left = False, right = True)
ax[0][0].tick_params(which='major', width=.5, pad = 0, left = False, right = True)
ax[0][0].set_yticklabels(['', '', '', '', '', ''])
ax[0][0].yaxis.set_minor_locator(LogLocator(base=10.0, subs='auto', numticks=100))
ax[0][0].grid(True, which='major', axis='y', linestyle='--', linewidth=0.4)
ax[0][0].set_xticks([])
# ax[0][0].tick_params(axis='x', rotation=45, pad = 0, labelsize = 9)

err_100 = make_err(unl_100, unl_100_min, unl_100_max)
for i in range(n_bars):
    ax[0][1].bar(x - offset + i * width, unl_100[:, i], width, capsize=capsize, color=colors[i], hatch=hatches[i], yerr = err_100[:, i], edgecolor='black', label=labels[i], linewidth = linewidth,
                error_kw={'elinewidth': 0.5, 'capthick': 0.5})
ax[0][1].set_yscale('log')
# ax[0][1].set_ylabel('Unlearning time (ms)')
ax[0][1].set_title('100 Instances', loc='left', fontsize = 10, pad = 4)
ax[0][1].set_yticks([1e1, 1e2, 1e3, 1e4, 1e5, 1e6], left = False, right = True)
ax[0][1].set_ylim(ylim)
ax[0][1].tick_params(which='minor', width=.3, left = False, right = True, labelleft=False, labelright=True)
ax[0][1].tick_params(which='major', width=.5, pad = 0, left = False, right = True, labelleft=False, labelright=True)
ax[0][1].yaxis.set_minor_locator(LogLocator(base=10.0, subs='auto', numticks=100))
ax[0][1].grid(True, which='major', axis='y', linestyle='--', linewidth=0.4)
ax[0][1].set_xticks([])
# ax[0][1].set_xticklabels(datasets)

ylim2 = (1e1, 2e7)

err_o1p = make_err(unl_o1p, unl_o1p_min, unl_o1p_max)
for i in range(n_bars):
    ax[1][0].bar(x - offset + i * width, unl_o1p[:, i], width, capsize=capsize, color=colors[i], hatch=hatches[i], yerr = err_o1p[:, i], edgecolor='black', label=labels[i], linewidth = linewidth,
                error_kw={'elinewidth': 0.5, 'capthick': 0.5})
ax[1][0].set_yscale('log')
# ax[1][0].set_ylabel('Unlearning time (ms)')
ax[1][0].set_title('0.1\% of All Samples', loc='left', fontsize = 10, pad = 4)
ax[1][0].set_yticks([1e2, 1e3, 1e4, 1e5, 1e6, 1e7], left = False, right = True)
ax[1][0].set_ylim(ylim2)
ax[1][0].tick_params(which='minor', width=.3, left = False, right = True)
ax[1][0].tick_params(which='major', width=.5, pad = 0, left = False, right = True)
ax[1][0].set_yticklabels(['', '', '', '', '', ''])
ax[1][0].yaxis.set_minor_locator(LogLocator(base=10.0, subs='auto', numticks=100))
ax[1][0].grid(True, which='major', axis='y', linestyle='--', linewidth=0.4)

ax[1][0].set_xticks(x)
ax[1][0].set_xticklabels(datasets)
ax[1][0].tick_params(axis='x', rotation=35, pad = 0, labelsize = 9)

err_1op = make_err(unl_1op, unl_1op_min, unl_1op_max)
for i in range(n_bars):
    ax[1][1].bar(x - offset + i * width, unl_1op[:, i], width, capsize=capsize, color=colors[i], hatch=hatches[i], yerr = err_1op[:, i], edgecolor='black', label=labels[i], linewidth = linewidth,
                 error_kw={'elinewidth': 0.5, 'capthick': 0.5})
ax[1][1].set_yscale('log')
# ax[1][1].set_ylabel('Unlearning time (ms)')
ax[1][1].yaxis.tick_right()
ax[1][1].set_title('1\% of All Samples', loc='left', fontsize = 10, pad = 4)
ax[1][1].set_yticks([1e2, 1e3, 1e4, 1e5, 1e6, 1e7], left = False, right = True)
ax[1][1].set_ylim(ylim2)
ax[1][1].tick_params(which='minor', width=.3, left = False, right = True)
ax[1][1].tick_params(which='major', width=.5, pad = 0, left = False, right = True)
ax[1][1].yaxis.set_minor_locator(LogLocator(base=10.0, subs='auto', numticks=100))
ax[1][1].grid(True, which='major', axis='y', linestyle='--', linewidth=0.4)

ax[1][1].set_xticks(x)
ax[1][1].set_xticklabels(datasets)
ax[1][1].tick_params(axis='x', rotation=35, pad = 0, labelsize = 9)

plt.tight_layout(pad=0, h_pad=0, w_pad=0)

handles, labels = ax[0][0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper left', bbox_to_anchor=(0.0047, .9475), ncol=1, bbox_transform=plt.gcf().transFigure,
           handlelength=0.685, handletextpad=0.3, frameon = False, labelspacing = 0.125, borderpad = 0, fontsize = 8.5)

# plt.show()

save_dir = r'/Users/shurongwang/Research/Paper/ICLR 2025/src/'
os.makedirs(save_dir, exist_ok=True)

# save as pdf
pdf_path = os.path.join(save_dir, 'unl_time.pdf')
plt.savefig(pdf_path, format='pdf', bbox_inches='tight', pad_inches = 0)

plt.show()


==> src/plotter/plot_4.py <==
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import rcParams
import numpy as np
import os
import matplotlib.gridspec as gridspec
from matplotlib.lines import Line2D

rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = r'''\usepackage{textcomp}
\usepackage{amsmath}
\usepackage{mathptmx}'''
rcParams['font.family'] = 'serif'
rcParams['font.serif'] = ['Minion 3']
rcParams['font.sans-serif'] = ['Minion 3']
rcParams["mathtext.default"] = 'it'

acc_unlearn_adult_list = np.array([
    [0.862539, 0.864075, 0.864075, 0.862478, 0.864812],
    [0.863153, 0.862232, 0.862908, 0.862293, 0.862846],
    [0.861311, 0.863645, 0.863645, 0.862785, 0.860328],
    [0.861741, 0.860758, 0.859652, 0.862048, 0.861495],
    [0.858977, 0.859161, 0.858363, 0.860144, 0.859775],
    [0.858608, 0.858055, 0.857318, 0.859837, 0.858178],
    [0.853817, 0.849579, 0.854247, 0.849702, 0.850009],
    [0.847368, 0.840243, 0.840857, 0.835575, 0.841717],
    [0.776918, 0.807629, 0.815675, 0.795344, 0.802592]
])

acc_naive_adult_list = np.array([
    [0.862416, 0.864013, 0.863583, 0.862232, 0.862969],
    [0.862723, 0.861741, 0.862416, 0.861925, 0.863092],
    [0.862171, 0.862109, 0.862969, 0.862293, 0.862293],
    [0.86346, 0.862171, 0.860267, 0.861311, 0.860942],
    [0.861004, 0.860021, 0.860389, 0.858485, 0.860144],
    [0.858547, 0.858055, 0.855291, 0.858301, 0.858915],
    [0.850931, 0.849948, 0.855291, 0.85136, 0.849702],
    [0.847614, 0.839752, 0.845525, 0.833978, 0.846201],
    [0.780787, 0.807936, 0.803022, 0.800934, 0.807567]
])

acc_unlearn_diabetes_list = np.array([
    [0.644394, 0.643756, 0.644296, 0.644542, 0.646114],
    [0.645819, 0.645672, 0.649455, 0.646065, 0.641545],
    [0.646016, 0.645426, 0.643019, 0.64405, 0.645131],
    [0.642527, 0.643952, 0.644394, 0.643706, 0.644492],
    [0.642822, 0.645573, 0.640218, 0.639186, 0.641692],
    [0.639137, 0.641987, 0.634716, 0.638499, 0.639579],
    [0.626167, 0.633045, 0.634273, 0.635305, 0.629999],
    [0.626756, 0.62769, 0.627002, 0.626069, 0.626658],
    [0.608795, 0.60944, 0.605286, 0.608136, 0.60337]
])

acc_naive_diabetes_list = np.array([
    [0.644198, 0.646261, 0.646458, 0.643903, 0.645868],
    [0.644099, 0.642969, 0.644836, 0.644689, 0.645672],
    [0.645573, 0.645328, 0.641889, 0.645229, 0.643117],
    [0.644689, 0.644935, 0.642773, 0.642036, 0.64238],
    [0.642773, 0.642232, 0.639285, 0.642576, 0.642232],
    [0.640316, 0.638941, 0.635796, 0.636877, 0.638548],
    [0.626511, 0.633586, 0.633586, 0.63614, 0.629016],
    [0.626412, 0.627985, 0.629262, 0.628672, 0.62823],
    [0.605188, 0.608087, 0.612853, 0.608283, 0.602416]
])

p = np.array([.01, .05, .10, .25, .50, .75, .90, .95, .99])

acc_unlearn_adult = []
std_unlearn_adult = []
for i in range(len(acc_unlearn_adult_list)):
    acc_unlearn_adult.append(round(np.mean(acc_unlearn_adult_list[i]),4))
    std_unlearn_adult.append(round(np.std(acc_unlearn_adult_list[i]), 4))

acc_naive_adult = []
std_naive_adult = []
for i in range(len(acc_naive_adult_list)):
    acc_naive_adult.append(round(np.mean(acc_naive_adult_list[i]),4))
    std_naive_adult.append(round(np.std(acc_naive_adult_list[i]), 4))

acc_unlearn_diabetes = []
std_unlearn_diabetes = []
for i in range(len(acc_unlearn_diabetes_list)):
    acc_unlearn_diabetes.append(round(np.mean(acc_unlearn_diabetes_list[i]),4))
    std_unlearn_diabetes.append(round(np.std(acc_unlearn_diabetes_list[i]), 4))

acc_naive_diabetes = []
std_naive_diabetes = []
for i in range(len(acc_naive_diabetes_list)):
    acc_naive_diabetes.append(round(np.mean(acc_naive_diabetes_list[i]),4))
    std_naive_diabetes.append(round(np.std(acc_naive_diabetes_list[i]), 4))

fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(2.7, 2), sharex=True)
plt.subplots_adjust(wspace=0, hspace=0)

col_nai = '#FF7043'
col_nai_err = '#FFCCBC'

col_unl = '#607D8B'

ax2.errorbar(p, acc_unlearn_diabetes, lw = 1, yerr=std_unlearn_diabetes, fmt='-', color = col_unl, label=r'Unlearned \text{D{\scriptsize YN}F{\scriptsize RS}}', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = '#78909C')
ax2.errorbar(p, acc_naive_diabetes, lw = 1, yerr=std_naive_diabetes, fmt=':', color = col_nai, label=r'Retrained \text{D{\scriptsize YN}F{\scriptsize RS}}', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = col_nai_err)
ax2.set_xlabel(r'Proportion of samples unlearned', labelpad = 0, fontsize = 9)
ax2.set_ylabel('Accuracy', fontsize = 9)
ax2.set_xticks(p)
ax2.set_yticks([.61, .62, .63, .64, .65])
ax2.set_yticklabels(['.61', '.62', '.63', '.64', '.65'])
ax2.tick_params(axis='x', rotation=45, pad = 0, labelsize = 9)
ax2.tick_params(axis='y', rotation=20, pad = 0, labelsize = 9)
grid_color = '#CDCDCD'
ax2.grid(True, which='major', axis='x', linestyle='--', linewidth=0.4, color = grid_color)
ax2.grid(True, which='major', axis='y', linestyle='--', linewidth=0.4, color = grid_color)
ax2.set_xlim((0, 1))
ax2.set_xticks([.01, .10, .25, .50, .25, .75, .90, .99])

# ax2.legend(loc='lower left', handlelength=1, handletextpad=0.5, frameon = False, labelspacing = 2, borderpad = 0.2)

ax1.errorbar(p, acc_unlearn_adult, lw = 1, yerr=std_unlearn_adult, fmt='-', color = col_unl, label=r'Unlearned \text{D{\scriptsize YN}F{\scriptsize RS}}', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = '#78909C')
ax1.errorbar(p, acc_naive_adult, lw = 1, yerr=std_naive_adult, fmt=':', color = col_nai, label=r'Retrained \text{D{\scriptsize YN}F{\scriptsize RS}}', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = col_nai_err)
ax1.set_ylabel('Accuracy', fontsize = 9)
ax1.set_title('Unlearning v.s. Retraining', loc = 'left', fontsize = 10, pad = 4)
ax1.set_xticks(p)
ax1.set_yticks([.80, .82, .84, .86])
ax1.set_yticklabels(['.80', '.82', '.84', '.86'])
ax1.tick_params(axis='x', rotation=45, pad = 0, labelsize = 9)
ax1.tick_params(axis='y', rotation=20, pad = 0, labelsize = 9)
ax1.grid(True, which='major', axis='x', linestyle='--', linewidth=0.4, color = grid_color)
ax1.grid(True, which='major', axis='y', linestyle='--', linewidth=0.4, color = grid_color)
ax1.set_xlim((0, 1))
ax1.set_xticks([.01, .10, .25, .50, .25, .75, .90, .99])
# ax1.tick_params(axis='x', rotation=45, labelsize = 9)
fig.text(.1625, .735, r'\textbf{Adult}', fontsize = 8.5, ha='left')
fig.text(.1625, .355, r'\textbf{Diabetes}', fontsize = 8.5, ha='left')

handles, labels = ax2.get_legend_handles_labels()
fig.legend(handles, labels, loc='lower left', bbox_to_anchor=(0.125, .16), ncol=1, bbox_transform=plt.gcf().transFigure,
           handlelength=0.685, handletextpad=0.3, frameon = False, labelspacing = 0.125, borderpad = 0.4, fontsize = 8.5)

# ax1.legend(loc='lower left', handlelength=1, handletextpad=0.5, frameon = False, labelspacing = 2, borderpad = 0.2)
handles, labels = ax1.get_legend_handles_labels()
fig.legend(handles, labels, loc='lower left', bbox_to_anchor=(0.125, .54), ncol=1, bbox_transform=plt.gcf().transFigure,
           handlelength=0.685, handletextpad=0.3, frameon = False, labelspacing = 0.125, borderpad = 0.4, fontsize = 8.5)

plt.tight_layout(pad=0, h_pad=0, w_pad=0)

save_dir = r'/Users/shurongwang/Research/Paper/ICLR 2025/src/'
os.makedirs(save_dir, exist_ok=True)

pdf_path = os.path.join(save_dir, 'unl_acc.pdf')
plt.savefig(pdf_path, format='pdf', bbox_inches='tight', pad_inches = 0)

plt.show()

==> src/plotter/plot_5.py <==
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib import rcParams
import numpy as np
import os
import matplotlib.gridspec as gridspec
from matplotlib.lines import Line2D

from matplotlib.ticker import LogLocator


rcParams['text.usetex'] = True
rcParams['text.latex.preamble'] = r'''\usepackage{textcomp}
\usepackage{amsmath}
\usepackage{mathptmx}'''
rcParams['font.family'] = 'serif'
rcParams['font.serif'] = ['Minion 3']
rcParams['font.sans-serif'] = ['Minion 3']
rcParams["mathtext.default"] = 'it'

x_ticks = np.array([
	1,			3,			10,			32,			100,		316,
	1000,		3162,		10000,		31623,		100000,		316227,
	1000000,	3162277,
])

pts = x_ticks.shape[0]

dyn_train = np.array([
	578413.4,	578413.4,	578413.4,	578413.4,	578413.4,	578413.4,
	578413.4,	578413.4,	578413.4,	578413.4,	578413.4,	578413.4,
	578413.4,	578413.4,
])

# dyn_1 = np.array([
# 	10.25,		24.56,		953.2,		2194.0,		4636.0,		10545.6,
# 	21957.9,	45810.6,	84325.7,	161392.4,	248455.0,	338823.8,
# 	413418.8,	394967.6,
# ])
# dyn_1_err = np.array([
# 	2.85,		8.45,		32.36,		694.88,		300.17,		767.53,
# 	1245.66,	1692.66,	2599.09,	4217.30,	5116.69,	2103.12,
# 	2094.12,	23685.54
# ])

dyn_1 = np.array([
	1.6,		7.4,		32.1,		221.0,		641.7,		2426.3,
	8431.7,		19216.1,	47045.4,	103986.0,	211362.6,	341947.6,
	414282.2,	380276.2
])
dyn_1_err = np.array([
	1.79,		4.81,		8.58,		79.04,		316.90,		482.30,
	1410.39,	2932.72,	1032.87,	12633.72,	8999.98,	16104.10,
	6147.43,	450.06
])

dyn_0 = np.array([
	1.6,		9.1,		31.6,		249.6,		860.1,		3522.2,
	16134.5,	36667.4,	80187.9,	201015.2,	539628.2,	1441058.0,
	4175648.0,	1e9
])
dyn_0_err = np.array([
	1.04,		6.75,		22.64,		51.10,		81.30,		1766.58,
	10996.48,	9093.75,	14178.08,	14521.49,	18972.84,	63349.43,
	181530.79,	1
])



olb = np.array([
	73786.6,	78902.0,	103065.0,	129365.8,	137075.8,	135634.6,
	146737.8,	164395.0,	197648.6,	277682.8,	479703.6,	1085199.0,
	2529109.8,	1e9,
])
olb_err = np.array([
	3500.41,	1920.92,	3179.34,	8303.97,	2959.44,	6946.07,
	11306.02,	5808.31,	10591.92,	6051.18,	13553.53,	21729.72,
	98433.18,	1.,
])

dare = np.array([
	174.4,		11105.2,	20119.2,	47443.4,	165121.8,	475202.4,
	1344607.2,	4922774.8,	1e9,		1e9,		1e9,		1e9,
	1e9,		1e9,
])
dare_err = np.array([
	134.97,		16232.49,	31896.55,	40798.14,	149092.33,	393508.17,
	1157896.14,	1888078.17,	1,			1,			1,			1,
	1,			1,
])

p = np.array([.01, .05, .10, .25, .50, .75, .90, .95, .99])

fig, (ax1) = plt.subplots(1, 1, figsize=(2.675, 2.0), sharex=True)
# fig.set_facecolor('lightgray')

col_0 = '#FF7043'
col_1 = '#B0BEC5'
col_2 = '#607D8B'
col_3 = '#8D6E63'
col_4 = '#CDCDCD'
col_nai_err = '#FFCCBC'

col_unl = '#607D8B'
grid_color = '#CDCDCD'

ax1.errorbar(x_ticks, dare, lw = 1, fmt='-', color = col_4, yerr = dare_err, label=r'DaRE', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = col_4)
ax1.errorbar(x_ticks, olb, lw = 1, fmt='-', color = col_3, yerr = olb_err, label=r'OnlineBoosting', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = col_3)
ax1.errorbar(x_ticks, dyn_0, lw = 1, fmt='-', color = col_1, yerr = dyn_0_err, label=r'\text{D{\scriptsize YN}F{\scriptsize RS}} w/o {\scriptsize LZY}', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = col_1)
ax1.errorbar(x_ticks, dyn_1, lw = 1, fmt='-', color = col_2, yerr = dyn_1_err, label=r'\text{D{\scriptsize YN}F{\scriptsize RS}}', capsize=2, elinewidth=0.6, markeredgewidth=0.6, ecolor = col_2)

ax1.set_ylabel('Unlearning time (ms)', fontsize = 9)
ax1.set_yscale('log')
ax1.set_title('Batch Unlearning Efficiency Comparison', loc = 'left', fontsize = 10, pad = 4)
ax1.set_yticks([1e3, 1e4, 1e5, 1e6])
ax1.set_ylim((1e3, 2e6))

ax1.set_xlabel('Number of samples unlearned', fontsize = 9)
ax1.set_xscale('log')
ax1.xaxis.set_minor_locator(LogLocator(base=10.0, subs='auto', numticks=100))
ax1.set_xticks(x_ticks)
ax1.set_xlim((100, x_ticks[-1]))

ax1.yaxis.set_minor_locator(LogLocator(base=10.0, subs='auto', numticks=100))
# ax1.set_yticks([.80, .82, .84, .86])
# ax1.set_yticklabels(['.80', '.82', '.84', '.86'])
ax1.tick_params(axis='x', pad = 0.3, labelsize = 9)
ax1.tick_params(axis='y', pad = 0.3, labelsize = 9)
ax1.grid(True, which='major', axis='x', linestyle='--', linewidth=0.4, color = grid_color)
ax1.grid(True, which='major', axis='y', linestyle='--', linewidth=0.4, color = grid_color)
# ax1.set_xlim((0, 1.02))
# ax1.set_xticks([.01, .10, .25, .50, .25, .75, .90, .99])
# ax1.tick_params(axis='x', rotation=45, pad = 0.3)
# fig.text(.175, .565, r'\textbf{Adult}', fontsize = 10, ha='left')
# fig.text(.175, .189, r'\textbf{Diabetes}', fontsize = 10, ha='left')

# ax1.legend(loc='lower left', handlelength=1, handletextpad=0.5, frameon = False, labelspacing = 2, borderpad = 0.2)
handles, labels = ax1.get_legend_handles_labels()
fig.legend(handles, labels, loc='lower right', bbox_to_anchor=(1.03, .128), ncol=1, bbox_transform=plt.gcf().transFigure,
		   handlelength=0.685, handletextpad=0.3, frameon = False, labelspacing = 0.125, fontsize = 8.5)

plt.tight_layout(pad=0, h_pad=0, w_pad=0)

save_dir = r'/Users/shurongwang/Research/Paper/ICLR 2025/src/'
os.makedirs(save_dir, exist_ok=True)

pdf_path = os.path.join(save_dir, 'unl_batch.pdf')
plt.savefig(pdf_path, format='pdf', bbox_inches='tight', pad_inches = 0)

plt.show()
